Communication lower bounds for nested bilinear algorithms via rank expansion of Kronecker products

We develop lower bounds on communication in the memory hierarchy or between processors for nested bilinear algorithms, such as Strassen's algorithm for matrix multiplication. We build on a previous framework that establishes communication lower bounds by use of the rank expansion, or the minimum rank of any fixed size subset of columns of a matrix, for each of the three matrices encoding a bilinear algorithm. This framework provides lower bounds for a class of dependency directed acyclic graphs (DAGs) corresponding to the execution of a given bilinear algorithm, in contrast to other approaches that yield bounds for specific DAGs. However, our lower bounds only apply to executions that do not compute the same DAG node multiple times. Two bilinear algorithms can be nested by taking Kronecker products between their encoding matrices. Our main result is a lower bound on the rank expansion of a matrix constructed by a Kronecker product derived from lower bounds on the rank expansion of the Kronecker product's operands. We apply the rank expansion lower bounds to obtain novel communication lower bounds for nested Toom-Cook convolution, Strassen's algorithm, and fast algorithms for contraction of partially symmetric tensors.

==> figs/main.py <==
"""
This script converts a png(jpg) file in the specified directory to an eps file.

How to use
python3 png2eps.py <png_dir>

required Pillow
"""

from PIL import Image
from argparse import ArgumentParser
import glob
import os


def parse_args():
    parser = ArgumentParser(
        description="This script is convert png file to eps file")
    parser.add_argument('png_dir', help="Target image directory")

    args = parser.parse_args()
    return args.png_dir


def remove_transparency(im, bg_color=(255, 255, 255)):
    if im.mode in ('RGBA', 'LA') or (im.mode == 'P' and 'transparency' in im.info):
        alpha = im.convert('RGBA').split()[-1]

        bg = Image.new("RGBA", im.size, bg_color + (255,))
        bg.paste(im, mask=alpha)
        return bg
    else:
        return im


def convert(png_dir, eps_dir):
    """
    Converts the .png file to .eps file
    """
    img_list = glob.glob(png_dir+"/*.png")
    img_list += glob.glob(png_dir+"/*.jpg")
    
    os.makedirs(eps_dir, exist_ok=True)
    
    for img in img_list:
        im = Image.open(img)
        if im.mode in ('RGBA', 'LA'):
            im = remove_transparency(im)
            im = im.convert('RGB')
        name = os.path.splitext(img)[0].split('\\')[-1]
        im.save(eps_dir + '/' + name + ".eps", lossless=True)


def main():
    png_dir = parse_args()
    eps_dir = png_dir + "/output_eps"
    print(png_dir)
    print("Converting png to eps...")
    convert(png_dir, eps_dir)
    print("Conversion is finishing. \nOutput path is {}".format(eps_dir))



if __name__ == "__main__":
    main()

